Denosing Using Wavelets and Projections onto the L1-Ball

Both wavelet denoising and denosing methods using the concept of sparsity are based on soft-thresholding. In sparsity based denoising methods, it is assumed that the original signal is sparse in some transform domains such as the wavelet domain and the wavelet subsignals of the noisy signal are projected onto L1-balls to reduce noise. In this lecture note, it is shown that the size of the L1-ball or equivalently the soft threshold value can be determined using linear algebra. The key step is an orthogonal projection onto the epigraph set of the L1-norm cost function.

==> PES_L1_Pyramid.m <==
function [out] = PES_L1_Pyramid(iter, NoisySignal, kk)

for k = 1:kk
        % The high-pass filter
        FilterCoef = firpm(6,[0 0 .45 .5]*2,[0 0 1 1]);
        r = round(size(FilterCoef, 2)/2);
        Signal = NoisySignal(:,k);
        
        for j = 1:iter(k)
            % The high-pass filter is applied here
            Signal = padarray(Signal, r-1, 'symmetric');
            x_hpf = conv(Signal, FilterCoef, 'same'); %high-passed signal
            x_or = Signal; %main signal
            x_hpf_col = [x_hpf; 0];
            
            % Then the PES-L1 is applied to the high-passed signal
            for i = 1:1
                x_sgn = [sign(x_hpf_col(1:end-1)); -1];
                x_sgn(x_sgn==0) = 1;
                xxp = [x_hpf_col(1:end-1); 0];
                x_in = (xxp'*x_sgn)/numel(xxp);
                x_p = xxp - x_in.*x_sgn;
                x_pp = x_p.*x_sgn;
                x_hpf_col = [x_p(1:end-1); sum(x_pp(1:end-1))];
                
                
                x_sgn_new = sign(x_hpf_col);
                arg = x_sgn_new-x_sgn;
                [ind1 val1] = find(arg == 2);
                [ind2 val2] = find(arg == -2);
                x_hpf_col(ind1) = 0;
                x_hpf_col(ind2) = 0;
                
            end
            sol = perform_l1ball_projection([x_hpf;0], sum(x_pp(1:end-1))); % Projecting to L1-ball
            x_lpf = x_or - x_hpf; % low-passed signal
            x_lpf = [x_lpf; 0];
            xl = sol;
            xl = xl + x_lpf; % mixing high and low passed part of signals
            
            Signal = xl(r:end-r);
        end
        DenoisedSignal(:,k) = Signal;
end

out = DenoisedSignal;
end



==> PES_L1_Pyramid_Denoising.m <==
clear all
close all
clc

% Loading the signals
x_orig = zeros(1024,6);
load ex4mwden
x_orig(:, 5) = load_signal('Piece-Regular', 1024);
x_orig(:, 6) = load_signal('cusp', 1024);
kp = 0;
kk = 6;
amp_perc = 0.1;

for e = 1:10
    % Adding the noise
    amp_perc = 0.1;
    for m = 1:kk
        sigma(m) = amp_perc*max(x_orig(:, m));
        NoisySignal(:, m) = x_orig(:, m) + sigma(m)*randn(size(x_orig(:, m)));
    end
    
    
    if amp_perc == 0.1
        iter = [5 5 5 5 5 150];
    elseif amp_perc == 0.2
        iter = [5 30 10 10 10 300];
    elseif amp_perc == 0.3
        iter = [10 25 10 15 15 350];
    end

    DenoisedSignal = PES_L1_Pyramid(iter, NoisySignal, kk);    
    
    for d = 1:kk
        SNR_in(d) = snr(x_orig(:,d), NoisySignal(:,d));
        SNR_out(d) = snr(x_orig(:,d), DenoisedSignal(:,d));
    end
    
    SNR_in1(e, :) = SNR_in;
    SNR_out1(e, :) = SNR_out;
end

% Plotting the original, noisy, and denoised signals
kp = 0;
figure(2)
for f = 1:kk
    subplot(kk,3,kp+1), plot(x_orig(:,f)); axis tight;
    title(['Original signal ',num2str(f)])
    subplot(kk,3,kp+2), plot(NoisySignal(:,f)); axis tight;
    title(['Observed signal ',num2str(f)])
    subplot(kk,3,kp+3), plot(DenoisedSignal(:,f)); axis tight;
    title(['Denoised signal ',num2str(f)])
    kp = kp + 3;
end

% Calculating the averaged SNR
SNR_In_Ave = mean(SNR_in1, 1)
SNR_Out_Ave = mean(SNR_out1, 1)

% The average SNR for all 6 signals
mean(SNR_Out_Ave)
DenoisedSignal = PES_L1_Wavelet(Jk, NoisySignal, kk);

kp = 0;
figure
for f = 1:kk
    subplot(kk,3,kp+1), plot(x_orig(:,f)); axis tight;
    title(['Original signal ',num2str(f)])
    subplot(kk,3,kp+2), plot(NoisySignal(:,f)); axis tight;
    title(['Observed signal ',num2str(f)])
    subplot(kk,3,kp+3), plot(DenoisedSignal(:,f)); axis tight;
    title(['Denoised signal ',num2str(f)])
    kp = kp + 3;
end

SNR_In_Ave =

    6.2994   11.7275    7.0773    7.7911    6.2919   10.2356


SNR_Out_Ave =

   14.3881   23.8448   15.6371   17.1841   15.3298   28.1067


ans =

   19.0818

   SNR_In_Ave =

    6.2991   11.7385    7.0891    7.7825    6.2741   10.2704


SNR_Out_Ave =

   13.9855   23.7737   15.2842   17.0870   14.4843   24.8300


ans =

   18.2408

==> PES_L1_Wavelet.m <==
function [out] = PES_L1_Wavelet(Jk, NoisySignal, kk)

for k = 1:kk
    for f = 1:10
        x_dwt1 =  circshift(NoisySignal(:, k), f-1); % Shifting the signal
        [af, sf] = farras; % Wavelet transforms filters
        J = Jk(k); % Decomposition level
        x_dwt = dwt_C(x_dwt1,J,af); % Wavelet decomposition
        
        for q = 1:J+1
            % The high-passed subsignals are obtained here
            x_dwt_mat = cell2mat(x_dwt(q));
            x_dwt_mat = padarray(x_dwt_mat, 1, 'symmetric');
            DecomposedSignal = x_dwt_mat;
            x_hpf_col = [DecomposedSignal; 0];
            
            % Then the PES-L1 is applied to the high-passed subsignals
            for i = 1:1
                x_sgn = [sign(x_hpf_col(1:end-1)); -1];
                x_sgn(x_sgn==0) = 1;
                xxp = [x_hpf_col(1:end-1); 0];
                x_in = (xxp'*x_sgn)/numel(xxp);
                x_p = xxp - x_in.*x_sgn;
                x_pp = x_p.*x_sgn;
                x_hpf_col = [x_p(1:end-1); sum(x_pp(1:end-1))];
                
                
                x_sgn_new = sign(x_hpf_col);
                arg = x_sgn_new-x_sgn;
                [ind1 val1] = find(arg == 2);
                [ind2 val2] = find(arg == -2);
                x_hpf_col(ind1) = 0;
                x_hpf_col(ind2) = 0;
            end
            sol = perform_l1ball_projection([DecomposedSignal; 0], sum(x_pp(1:end-1)));% Projection to L1-ball
            im_den(q) = {sol(2:end-2)};
        end
        
        % Reconstructing the signal from its subsignals
        im_den(J+1) = x_dwt(J+1);
        x_idwt1 = idwt_C(im_den, J, sf);
        x_idwt2(:, f) = circshift(x_idwt1, -f+1); % Shift back
    end
    x_idwt3 = mean(x_idwt2, 2);
    x_idwt(:, k) = x_idwt3;
end

out = x_idwt;
end
